Design Considerations for Low Power Internet Protocols

Over the past 10 years, low-power wireless networks have transitioned to supporting IPv6 connectivity through 6LoWPAN, a set of standards which specify how to aggressively compress IPv6 packets over low-power wireless links such as 802.15.4. We find that different low-power IPv6 stacks are unable to communicate using 6LoWPAN, and therefore IP, due to design tradeoffs between code size and energy efficiency. We argue that applying traditional protocol design principles to low-power networks is responsible for these failures, in part because receivers must accommodate a wide range of senders. Based on these findings, we propose three design principles for Internet protocols on low-power networks. These principles are based around the importance of providing flexible tradeoffs between code size and energy efficiency. We apply these principles to 6LoWPAN and show that the resulting design of the protocol provides developers a wide range of tradeoff points while allowing implementations with different choices to seamlessly communicate.

==> figs/code-size.py <==
#!/usr/bin/python
import os
import re
import sys
import numpy as np
import matplotlib.cm as cmx
import matplotlib.colors as colors
import matplotlib.pyplot as plt
from matplotlib import rc
import matplotlib as mpl


# Configure matplot to understand tex grammer.
# rc('text', usetex=True)
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42
rc('font', size=24)

fig = plt.figure(figsize=(12, 5))
ax  = fig.add_axes( [.10, .20, .85, .75 ]) 

Colors = ['#2b8443', '#78c679', '#c2e699', '#ffffcc', '#000000']
DarkColor  = '#08519c'
LightColor = 'w'

width = 0.5
sum_ofs = 1.5
add_text = False

Columns = [
'ContikiNG',
'Riot',
'Contiki',
'TinyOS',
'Mbed',
'Thread',
]

Legends = [
'Compression',
'Fragmentation',
'Mesh/Broadcast',
'Other',
]
# removing the 10 and 20 worker points - memory was not sufficient
compression =   [3.4, 4.7, 6.0, 0, 18.0, 20.0]
fragmentation =   [1.9, 1.5, 3.3, 0, 3.1, 1.3]
headers       = [0, 0, 0, 0.6, 1.3, 4.5]
other         = [0.9, 1.3, 2.0, 15.6, 0, 0.8]
ip            = [0, 23.5, 26.2, 21.1, 23.9, 15.9]

N = len(compression)

def plot_bar(bar_data, ind, bottom, color, t_color, hatch, add_sum):
    p = ax.bar(ind, bar_data, width, color=color, hatch=hatch, bottom=bottom)

    idx = 0
    for num, rect in zip(bar_data, p):
      if add_text:
        plt.text(rect.get_x() + rect.get_width()/2.,
                 rect.get_y()+ rect.get_height()/2.,
                 '{:.2f}'.format(num),
                 ha='center', va='center',
                 color=t_color,
                 fontsize='small')
      if add_sum:
          plt.text(rect.get_x() + rect.get_width()/2,
                   rect.get_y() + rect.get_height() + sum_ofs,
                   '{:.2f}'.format(num+bottom[idx]),
                   ha='center', va='center',
                   fontsize='small')

      idx += 1

    for i in range(0, len(bottom)):
        bottom[i] += bar_data[i]
    return p



bottom = [0] * N
ind = (np.arange(N) + 1)
pc = plot_bar(compression, ind, bottom, Colors[0], 'w', '', False)
pf = plot_bar(fragmentation, ind, bottom, Colors[1], 'k', '', False)
ph = plot_bar(headers, ind, bottom, Colors[2], 'k', '', False)
po = plot_bar(other, ind, bottom, Colors[3], 'k', '', True)

#bottom = [0] * N
#po = plot_bar(ip, indr, bottom, Colors[4], 'k', '', True)



Parts = []
Parts.append(pc)
Parts.append(pf)
Parts.append(ph)
Parts.append(po)

xlabels = Columns
xticks  = (np.arange(N) + 1 + width/2)

ax.set_xticks(xticks)
ax.set_xticklabels(xlabels)

ax.set_xlim([1 - width/2, N + 1 - width/2])
ax.set_ylim([0, 30])
ax.set_yticks(np.linspace(0, 30, 4))

ax.tick_params(axis='x', which='both', top='off')

plt.legend(Parts[::-1], Legends[::-1],
           ncol=1, loc='upper left', # mode='expand'
           fontsize='medium', frameon=False)

ax.set_xlabel('Stack', fontsize='medium', fontweight='normal', labelpad=10)
ax.set_ylabel('Code size (kB)', fontsize='medium', fontweight='normal', labelpad=10)

name = re.findall('(.*/|)(.*)\.py$', __file__)[0][1]
plt.savefig(os.path.dirname(os.path.realpath(__file__)) + "/" + name + '.pdf')

if len(sys.argv) >= 2:
  if sys.argv[1] == '-s':
    plt.show()


